Light top-flavoured dark matter in dark SMEFT: one-loop matching and phenomenology

We study light top-flavoured dark matter (DM) below the electroweak (EW) scale within the dark Standard Model effective field theory (DSMEFT). We perform the one-loop matching of the DSMEFT onto the dark low-energy effective field theory (DLEFT) at the EW scale for all relevant operators that couple scalar, fermionic or vector DM, as well as axion-like particles, exclusively to third-generation quarks. After QCD evolution to the relevant low-energy scales, we match the DLEFT onto the non-relativistic EFT for DM-nucleus scattering. This EFT chain provides a unified framework for phenomenological studies of rare $B$- and $K$-meson decays with missing energy, direct and indirect detection, and the thermal relic abundance. Interpreting the Belle II excess in $B^+\to K^+\nu\bar\nu$ as a decay into DM, we find that only the DSMEFT operators contributing at tree level can accommodate it with $O(1)$ couplings for a new-physics scale of $1\,\mathrm{TeV}$. The decay $B^0\to K^{*0}+\mathrm{inv}$ provides the strongest constraint over large portions of the Belle II-favoured parameter space, while $K^+\to\pi^++\mathrm{inv}$ can dominate at low and $B_s\to\mathrm{inv}$, $B^+\to\pi^++\mathrm{inv}$ and $\Upsilon(1S)\to\mathrm{inv}$ become important at high DM masses, respectively. Direct-detection searches by CRESST-III and DarkSide-50 are competitive for operators involving scalar quark currents and, depending on the operator, exclude the Belle~II-favoured band for $m_{\mathrm{DM}}\gtrsim1$-$2\,\mathrm{GeV}$. We also perform detailed analyses of the thermal relic abundance and the indirect-detection constraints from the CMB and Fermi-LAT.

==> anc/sigmav.wl <==
(* ::Package:: *)

(* Inventory: 36 functions = Phi 6 + X 18 + Chi 12. *)
(* Phi: PhiPhi 2; Phi1Phi2 quark channels 2; gg 1; AA 1. *)
(* X: XX2didi 7; XX2didj 7; X1X22didi 1; X1X22didj 1; gg 1; AA 1. *)
(* Chi: chichi2didi 5; chichi2didj 5; gg 1; AA 1. *)

(* === Phi: 6 functions === *)
(* Phi results from saved Outputs in Check.nb. Conjugates are preserved. *)
(* Global symbols: s, CA=3, CF=4/3, mDM, mDM1, mDM2; no values are assigned here. *)
(* Explicit arguments: final-state masses and couplings. No external files are needed. *)
(* Load: Get["sigma.wl"] *)

(* -- PhiPhi2didi -- *)

(* Ldphi2PhiPhi2didi; arguments: md, Ldphi21x1 *)
Ldphi2PhiPhi2didi[md_, Ldphi21x1_] :=
  (CA*Sqrt[1 - (4*md^2)/s]*(Conjugate[Ldphi21x1]^2*(s - 2*md^2) - 
   4*Ldphi21x1*md^2*Conjugate[Ldphi21x1] + Ldphi21x1^2*(s - 2*md^2)))/(4*Pi*(s - 2*mDM^2));

(* -- PhiPhi2didj -- *)

(* Ldphi2PhiPhi2didj; arguments: md, ms, Ldphi21x2, Ldphi22x1 *)
Ldphi2PhiPhi2didj[md_, ms_, Ldphi21x2_, Ldphi22x1_] :=
  -((CA*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*(4*Ldphi21x2*md*ms*Conjugate[Ldphi22x1] + 
    Conjugate[Ldphi22x1]^2*(md^2 + ms^2 - s) + Ldphi21x2^2*(md^2 + ms^2 - s)))/
  (4*Pi*(s - 2*mDM^2)));

(* -- Phi1Phi22didi -- *)

(* LphidPhi1Phi22didi; arguments: md, LphidL1x1, LphidR1x1 *)
LphidPhi1Phi22didi[md_, LphidL1x1_, LphidR1x1_] :=
  -((1/(24*Pi*s*(mDM1^2 + mDM2^2 - s)))*(CA*Sqrt[1 - (4*md^2)/s]*
   (LphidL1x1^2*(md^2*(2*s*(mDM1^2 + mDM2^2) + 2*(mDM1^2 - mDM2^2)^2 - s^2) + 
      s*(mDM1^4 - 2*mDM1^2*(mDM2^2 + s) + (mDM2^2 - s)^2)) + 
    6*LphidL1x1*LphidR1x1*md^2*s*(s - 2*(mDM1^2 + mDM2^2)) + 
    LphidR1x1^2*(md^2*(2*s*(mDM1^2 + mDM2^2) + 2*(mDM1^2 - mDM2^2)^2 - s^2) + 
      s*(mDM1^4 - 2*mDM1^2*(mDM2^2 + s) + (mDM2^2 - s)^2)))));

(* -- Phi1Phi22didj -- *)

(* LphidPhi1Phi22didj; arguments: md, ms, LphidL1x2, LphidR1x2 *)
LphidPhi1Phi22didj[md_, ms_, LphidL1x2_, LphidR1x2_] :=
  (1/(48*Pi*s^2*(mDM1^2 + mDM2^2 - s)))*(CA*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
  (LphidL1x2^2*(md^4*(4*mDM1^4 - 2*mDM1^2*(4*mDM2^2 + s) + 4*mDM2^4 - 2*mDM2^2*s + s^2) + 
     md^2*(-(2*mDM1^4*(4*ms^2 + s)) + 2*mDM1^2*(2*mDM2^2*(4*ms^2 + s) + s*(2*ms^2 - s)) - 
       2*mDM2^4*(4*ms^2 + s) + 2*mDM2^2*s*(2*ms^2 - s) + s^2*(s - 2*ms^2)) + 
     (ms^2 - s)*(2*mDM1^4*(2*ms^2 + s) - 2*mDM1^2*(2*mDM2^2*(2*ms^2 + s) + s*(ms^2 + 2*s)) + 
       2*mDM2^4*(2*ms^2 + s) - 2*mDM2^2*s*(ms^2 + 2*s) + s^2*(ms^2 + 2*s))) + 
   12*LphidL1x2*LphidR1x2*md*ms*s^2*(2*mDM1^2 + 2*mDM2^2 - s) + 
   LphidR1x2^2*(md^4*(4*mDM1^4 - 2*mDM1^2*(4*mDM2^2 + s) + 4*mDM2^4 - 2*mDM2^2*s + s^2) + 
     md^2*(-(2*mDM1^4*(4*ms^2 + s)) + 2*mDM1^2*(2*mDM2^2*(4*ms^2 + s) + s*(2*ms^2 - s)) - 
       2*mDM2^4*(4*ms^2 + s) + 2*mDM2^2*s*(2*ms^2 - s) + s^2*(s - 2*ms^2)) + 
     (ms^2 - s)*(2*mDM1^4*(2*ms^2 + s) - 2*mDM1^2*(2*mDM2^2*(2*ms^2 + s) + s*(ms^2 + 2*s)) + 
       2*mDM2^4*(2*ms^2 + s) - 2*mDM2^2*s*(ms^2 + 2*s) + s^2*(ms^2 + 2*s)))));

(* -- Phi1Phi22gg -- *)

(* LGGphiPhi1Phi22gg; arguments: LGGphi, LGtGphi *)
LGGphiPhi1Phi22gg[LGGphi_, LGtGphi_] :=
  -((4*CA*CF*s^2*(LGGphi^2 + LGtGphi^2))/(Pi*(2*mDM^2 - s)));

(* -- Phi1Phi22AA -- *)

(* LFFphiPhi1Phi22AA; arguments: LFFphi, LFtFphi *)
LFFphiPhi1Phi22AA[LFFphi_, LFtFphi_] :=
  -((2*s^2*(LFFphi^2 + LFtFphi^2))/(Pi*(2*mDM^2 - s)));

(* === X: 18 operator-specific functions === *)
(* s, CA, CF, mDM, mDM1, mDM2 remain global and are not assigned here. *)
(* Saved gmc projections only; no sigv comparisons or Series approximations. *)
(* CA -> 3 was removed and the three affected expressions recomputed from their original sources. *)
(* mX -> mDM; mX1 -> mDM1; mX2 -> mDM2; FCGV mass placeholders -> md, ms. *)

(* -- XX2didi -- *)

(* arguments: md, LdXXR1x1; Check.nb saved Output *)
LdXXRXX2didi[md_, LdXXR1x1_] :=
  -((CA*LdXXR1x1^2*s*Sqrt[1 - (4*md^2)/s]*(md^2*(13*mDM^2 - s) + s*(s - 4*mDM^2)))/
  (216*Pi*mDM^2*(2*mDM^2 - s)));

(* arguments: md, LdXXL1x1; Check.nb saved Output *)
LdXXLXX2didi[md_, LdXXL1x1_] :=
  -((CA*LdXXL1x1^2*s*Sqrt[1 - (4*md^2)/s]*(md^2*(13*mDM^2 - s) + s*(s - 4*mDM^2)))/
  (216*Pi*mDM^2*(2*mDM^2 - s)));

(* arguments: md, LdX21x1; Check.nb saved Output *)
LdX2XX2didi[md_, LdX21x1_] :=
  -((CA*Sqrt[1 - (4*md^2)/s]*(12*mDM^4 - 4*mDM^2*s + s^2)*(Conjugate[LdX21x1]^2*(s - 2*md^2) - 
    4*LdX21x1*md^2*Conjugate[LdX21x1] + LdX21x1^2*(s - 2*md^2)))/(144*Pi*mDM^4*(2*mDM^2 - s)));

(* arguments: md, LDdX2L1x1; recomputed without CA -> 3 *)
LDdX2LXX2didi[md_, LDdX2L1x1_] :=
  -(CA*Sqrt[1 - (4*md^2)/s]*(LDdX2L1x1^2*(36*md^4*(64*mDM^4 - 12*mDM^2*s - s^2) - 
      4*md^2*s*(568*mDM^4 + 116*mDM^2*s + 3*s^2) + s^2*(424*mDM^4 + 128*mDM^2*s + 9*s^2)) + 
    2*LDdX2L1x1*(12*md^4*(64*mDM^4 - 12*mDM^2*s - s^2) - 8*md^2*s*(148*mDM^4 - 4*mDM^2*s + 3*s^2) + 
      s^2*(248*mDM^4 + 16*mDM^2*s + 3*s^2))*Conjugate[LDdX2L1x1] + 
    (4*md^4*(64*mDM^4 - 12*mDM^2*s - s^2) + s^2*(-24*mDM^4 + 32*mDM^2*s + s^2) + 
      4*md^2*s*(8*mDM^4 - 44*mDM^2*s + 3*s^2))*Conjugate[LDdX2L1x1]^2))/
 (17280*mDM^4*Pi*(2*mDM^2 - s));

(* arguments: md, LDdX2R1x1; Check.nb saved Output *)
LDdX2RXX2didi[md_, LDdX2R1x1_] :=
  (-(1/(17280*Pi*mDM^4*(2*mDM^2 - s))))*CA*Sqrt[1 - (4*md^2)/s]*
 (2*LDdX2R1x1*Conjugate[LDdX2R1x1]*(12*md^4*(64*mDM^4 - 12*mDM^2*s - s^2) - 
    8*md^2*s*(148*mDM^4 - 4*mDM^2*s + 3*s^2) + s^2*(248*mDM^4 + 16*mDM^2*s + 3*s^2)) + 
  Conjugate[LDdX2R1x1]^2*(4*md^4*(64*mDM^4 - 12*mDM^2*s - s^2) + 
    4*md^2*s*(8*mDM^4 - 44*mDM^2*s + 3*s^2) + s^2*(-(24*mDM^4) + 32*mDM^2*s + s^2)) + 
  LDdX2R1x1^2*(36*md^4*(64*mDM^4 - 12*mDM^2*s - s^2) - 4*md^2*s*(568*mDM^4 + 116*mDM^2*s + 3*s^2) + 
    s^2*(424*mDM^4 + 128*mDM^2*s + 9*s^2)));

(* arguments: md, LdXtXR1x1; Check.nb saved Output *)
LdXtXRXX2didi[md_, LdXtXR1x1_] :=
  -((CA*LdXtXR1x1^2*Sqrt[1 - (4*md^2)/s]*(s - 4*mDM^2)*(md^2*(10*mDM^2 - s) + s*(s - 4*mDM^2)))/
  (216*Pi*mDM^2*(2*mDM^2 - s)));

(* arguments: md, LdXtXL1x1; Check.nb saved Output *)
LdXtXLXX2didi[md_, LdXtXL1x1_] :=
  -((CA*LdXtXL1x1^2*Sqrt[1 - (4*md^2)/s]*(s - 4*mDM^2)*(md^2*(10*mDM^2 - s) + s*(s - 4*mDM^2)))/
  (216*Pi*mDM^2*(2*mDM^2 - s)));

(* -- XX2didj -- *)

(* arguments: md, ms, LDdX2L1x2, LDdX2L2x1; projected from Result/DLEFT_LdX2iiijG_Unitary.txt *)
LDdX2LXX2didj[md_, ms_, LDdX2L1x2_, LDdX2L2x1_] :=
  -(CA*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
   (LDdX2L1x2^2*(-36*md^8*(6*mDM^4 + 2*mDM^2*s + s^2) + 
      3*md^6*(96*mDM^2*s*(ms^2 + s) + 32*mDM^4*(9*ms^2 + 4*s) + s^2*(48*ms^2 + 13*s)) - 
      md^4*(16*mDM^4*(81*ms^4 + 54*ms^2*s - 19*s^2) - 9*s^2*(-24*ms^4 - 11*ms^2*s + s^2) + 
        8*mDM^2*s*(54*ms^4 - 9*ms^2*s + 14*s^2)) + 
      md^2*(8*mDM^2*s*(36*ms^6 - 126*ms^4*s + 19*ms^2*s^2 - 29*s^3) + 
        32*mDM^4*(27*ms^6 + 18*ms^4*s + 23*ms^2*s^2 - 28*s^3) + 
        3*s^2*(48*ms^6 + 27*ms^4*s - 28*ms^2*s^2 - 7*s^3)) - 
      (ms^2 - s)*(3*s^2*(12*ms^6 + 19*ms^4*s + 6*ms^2*s^2 + 3*s^3) + 
        8*mDM^2*s*(9*ms^6 - 72*ms^4*s - 13*ms^2*s^2 + 16*s^3) + 
        8*mDM^4*(27*ms^6 + 39*ms^4*s - 119*ms^2*s^2 + 53*s^3))) - 
    2*LDdX2L1x2*(12*md^8*(6*mDM^4 + 2*mDM^2*s + s^2) - 
      md^6*(32*mDM^4*(9*ms^2 - s) + (48*ms^2 - 7*s)*s^2 + 24*mDM^2*s*(4*ms^2 + 9*s)) + 
      (ms^2 - s)^2*(8*mDM^4*(9*ms^4 + 2*ms^2*s - 31*s^2) + s^2*(12*ms^4 + 11*ms^2*s - 3*s^2) - 
        8*mDM^2*s*(-3*ms^4 + 6*ms^2*s + 2*s^2)) + md^4*(s^2*(72*ms^4 - 27*ms^2*s - 23*s^2) + 
        48*mDM^4*(9*ms^4 - 4*ms^2*s - 11*s^2) + 16*mDM^2*s*(9*ms^4 + 21*ms^2*s + 14*s^2)) - 
      md^2*(32*mDM^4*(9*ms^6 - 9*ms^4*s + ms^2*s^2 - 21*s^3) + 
        8*mDM^2*s*(12*ms^6 + 3*ms^4*s + 23*ms^2*s^2 + 2*s^3) - 
        s^2*(-48*ms^6 + 33*ms^4*s + 48*ms^2*s^2 + 7*s^3)))*Conjugate[LDdX2L2x1] + 
    (-4*md^8*(6*mDM^4 + 2*mDM^2*s + s^2) - (ms^2 - s)^3*(24*mDM^4*(ms^2 - s) + s^2*(4*ms^2 + s) + 
        8*mDM^2*s*(ms^2 + 4*s)) + md^6*(32*mDM^4*(3*ms^2 - 2*s) + (16*ms^2 - 9*s)*s^2 + 
        16*mDM^2*s*(2*ms^2 + 7*s)) + md^4*(-16*mDM^4*(9*ms^4 - 14*ms^2*s - 11*s^2) + 
        s^2*(-24*ms^4 + 29*ms^2*s + s^2) - 8*mDM^2*s*(6*ms^4 + 29*ms^2*s + 6*s^2)) + 
      md^2*(ms^2 - s)*(s^2*(16*ms^4 - 15*ms^2*s - 11*s^2) + 32*mDM^4*(3*ms^4 - 5*ms^2*s + 2*s^2) + 
        8*mDM^2*s*(4*ms^4 + 20*ms^2*s + 11*s^2)))*Conjugate[LDdX2L2x1]^2))/
 (17280*mDM^4*Pi*(2*mDM^2 - s)*s^2);

(* arguments: md, ms, LdXXR1x2; projected from Result/DLEFT_LdX2iiijG_Unitary.txt *)
LdXXRXX2didj[md_, ms_, LdXXR1x2_] :=
  (CA*LdXXR1x2^2*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
  (md^4*(5*mDM^2 + s) + (ms^2 - s)*(mDM^2*(5*ms^2 - 8*s) + s*(ms^2 + 2*s)) + 
   md^2*(s*(-2*ms^2 + s) - mDM^2*(10*ms^2 + 13*s))))/(432*mDM^2*Pi*(2*mDM^2 - s));



(* arguments: md, ms, LdX21x2, LdX22x1; recomputed without CA -> 3 *)
LdX2XX2didj[md_, ms_, LdX21x2_, LdX22x1_] :=
  (CA*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*(12*mDM^4 - 4*mDM^2*s + s^2)*
  (-(LdX21x2^2*(md^2 + ms^2 - s)) - 4*LdX21x2*md*ms*Conjugate[LdX22x1] - 
   (md^2 + ms^2 - s)*Conjugate[LdX22x1]^2))/(144*mDM^4*Pi*(-2*mDM^2 + s));

(* arguments: md, ms, LDdX2R1x2, LDdX2R2x1; recomputed without CA -> 3 *)
LDdX2RXX2didj[md_, ms_, LDdX2R1x2_, LDdX2R2x1_] :=
  -(CA*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
   (LDdX2R1x2^2*(-36*md^8*(6*mDM^4 + 2*mDM^2*s + s^2) - 
      md^4*(s^2*(-304*mDM^4 + 112*mDM^2*s - 9*s^2) + 216*ms^4*(6*mDM^4 + 2*mDM^2*s + s^2) + 
        9*ms^2*s*(96*mDM^4 - 8*mDM^2*s + 11*s^2)) + 3*md^6*(48*ms^2*(6*mDM^4 + 2*mDM^2*s + s^2) + 
        s*(128*mDM^4 + 96*mDM^2*s + 13*s^2)) - (ms^2 - s)*(36*ms^6*(6*mDM^4 + 2*mDM^2*s + s^2) + 
        2*ms^2*s^2*(-476*mDM^4 - 52*mDM^2*s + 9*s^2) + s^3*(424*mDM^4 + 128*mDM^2*s + 9*s^2) + 
        3*ms^4*s*(104*mDM^4 - 192*mDM^2*s + 19*s^2)) + 
      md^2*(4*ms^2*s^2*(184*mDM^4 + 38*mDM^2*s - 21*s^2) + 144*ms^6*(6*mDM^4 + 2*mDM^2*s + s^2) + 
        9*ms^4*s*(64*mDM^4 - 112*mDM^2*s + 9*s^2) - s^3*(896*mDM^4 + 232*mDM^2*s + 21*s^2))) - 
    2*LDdX2R1x2*(12*md^8*(6*mDM^4 + 2*mDM^2*s + s^2) - md^6*(s*(-32*mDM^4 + 216*mDM^2*s - 7*s^2) + 
        48*ms^2*(6*mDM^4 + 2*mDM^2*s + s^2)) + md^4*(s^2*(-528*mDM^4 + 224*mDM^2*s - 23*s^2) + 
        72*ms^4*(6*mDM^4 + 2*mDM^2*s + s^2) - 3*ms^2*s*(64*mDM^4 - 112*mDM^2*s + 9*s^2)) + 
      (ms^2 - s)^2*(12*ms^4*(6*mDM^4 + 2*mDM^2*s + s^2) - s^2*(248*mDM^4 + 16*mDM^2*s + 3*s^2) + 
        ms^2*s*(16*mDM^4 - 48*mDM^2*s + 11*s^2)) - md^2*(s^3*(-672*mDM^4 + 16*mDM^2*s - 7*s^2) + 
        8*ms^2*s^2*(4*mDM^4 + 23*mDM^2*s - 6*s^2) + 48*ms^6*(6*mDM^4 + 2*mDM^2*s + s^2) - 
        3*ms^4*s*(96*mDM^4 - 8*mDM^2*s + 11*s^2)))*Conjugate[LDdX2R2x1] + 
    (-4*md^8*(6*mDM^4 + 2*mDM^2*s + s^2) + md^6*(s*(-64*mDM^4 + 112*mDM^2*s - 9*s^2) + 
        16*ms^2*(6*mDM^4 + 2*mDM^2*s + s^2)) - (ms^2 - s)^3*(4*ms^2*(6*mDM^4 + 2*mDM^2*s + s^2) + 
        s*(-24*mDM^4 + 32*mDM^2*s + s^2)) + md^2*(ms^2 - s)*(s^2*(64*mDM^4 + 88*mDM^2*s - 11*s^2) + 
        16*ms^4*(6*mDM^4 + 2*mDM^2*s + s^2) - 5*ms^2*s*(32*mDM^4 - 32*mDM^2*s + 3*s^2)) + 
      md^4*(s^2*(176*mDM^4 - 48*mDM^2*s + s^2) - 24*ms^4*(6*mDM^4 + 2*mDM^2*s + s^2) + 
        ms^2*s*(224*mDM^4 - 232*mDM^2*s + 29*s^2)))*Conjugate[LDdX2R2x1]^2))/
 (17280*mDM^4*Pi*(2*mDM^2 - s)*s^2);

(* arguments: md, ms, LdXXL1x2; Check.nb saved Output *)
LdXXLXX2didj[md_, ms_, LdXXL1x2_] :=
  (1/(432*Pi*mDM^2*(2*mDM^2 - s)))*(CA*LdXXL1x2^2*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
  (md^4*(5*mDM^2 + s) + md^2*(s*(s - 13*mDM^2) - 2*ms^2*(5*mDM^2 + s)) + 
   (ms^2 - s)*(ms^2*(5*mDM^2 + s) + 2*s*(s - 4*mDM^2))));

(* arguments: md, ms, LdXtXR1x2; Check.nb saved Output *)
LdXtXRXX2didj[md_, ms_, LdXtXR1x2_] :=
  (1/(432*Pi*mDM^2*s*(s - 2*mDM^2)))*(CA*LdXtXR1x2^2*(4*mDM^2 - s)*Sqrt[1 - (md - ms)^2/s]*
  Sqrt[1 - (md + ms)^2/s]*(s^2*(md^2 + ms^2 + 8*mDM^2) + 
   s*((md^2 - ms^2)^2 - 10*mDM^2*(md^2 + ms^2)) + 2*mDM^2*(md^2 - ms^2)^2 - 2*s^3));

(* arguments: md, ms, LdXtXL1x2; Check.nb saved Output *)
LdXtXLXX2didj[md_, ms_, LdXtXL1x2_] :=
  (1/(432*Pi*mDM^2*s*(s - 2*mDM^2)))*(CA*LdXtXL1x2^2*(4*mDM^2 - s)*Sqrt[1 - (md - ms)^2/s]*
  Sqrt[1 - (md + ms)^2/s]*(s^2*(md^2 + ms^2 + 8*mDM^2) + 
   s*((md^2 - ms^2)^2 - 10*mDM^2*(md^2 + ms^2)) + 2*mDM^2*(md^2 - ms^2)^2 - 2*s^3));

(* -- X1X22didi -- *)

(* arguments: md, LdX2T1x1; Check.nb saved Output *)
LdX2TX1X22didi[md_, LdX2T1x1_] :=
  (CA*Sqrt[1 - (4*md^2)/s]*(12*LdX2T1x1*md^2*s*Conjugate[LdX2T1x1]*
    (mDM1^4 - 2*mDM1^2*(13*mDM2^2 + s) + (mDM2^2 - s)^2) + Conjugate[LdX2T1x1]^2*(2*md^2 + s)*
    (4*mDM1^6 - mDM1^4*(4*mDM2^2 + 7*s) + mDM1^2*(-(4*mDM2^4) + 6*mDM2^2*s + 2*s^2) + 
     (mDM2^2 - s)^2*(4*mDM2^2 + s)) + LdX2T1x1^2*(2*md^2 + s)*(4*mDM1^6 - mDM1^4*(4*mDM2^2 + 7*s) + 
     mDM1^2*(-(4*mDM2^4) + 6*mDM2^2*s + 2*s^2) + (mDM2^2 - s)^2*(4*mDM2^2 + s))))/
 (1728*Pi*mDM1^2*mDM2^2*s*(-mDM1^2 - mDM2^2 + s));

(* -- X1X22didj -- *)

(* arguments: md, ms, LdX2T1x2, LdX2T2x1; Check.nb saved Output *)
LdX2TX1X22didj[md_, ms_, LdX2T1x2_, LdX2T2x1_] :=
  (CA*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
  (-12*LdX2T1x2*md*ms*s^2*Conjugate[LdX2T2x1]*(mDM1^4 - 2*mDM1^2*(13*mDM2^2 + s) + 
     (mDM2^2 - s)^2) + Conjugate[LdX2T2x1]^2*(2*md^4 - md^2*(4*ms^2 + s) + 2*ms^4 - ms^2*s - s^2)*
    (4*mDM1^6 - mDM1^4*(4*mDM2^2 + 7*s) + mDM1^2*(-(4*mDM2^4) + 6*mDM2^2*s + 2*s^2) + 
     (mDM2^2 - s)^2*(4*mDM2^2 + s)) + LdX2T1x2^2*(2*md^4 - md^2*(4*ms^2 + s) + 2*ms^4 - ms^2*s - 
     s^2)*(4*mDM1^6 - mDM1^4*(4*mDM2^2 + 7*s) + mDM1^2*(-(4*mDM2^4) + 6*mDM2^2*s + 2*s^2) + 
     (mDM2^2 - s)^2*(4*mDM2^2 + s))))/(1728*Pi*mDM1^2*mDM2^2*s^2*(mDM1^2 + mDM2^2 - s));

(* -- XX2gg -- *)

(* arguments: LGGXX, LGtGXX, LGXGX, LGXtGX *)
(* Complete gmcXX2gg saved Output from Check.nb, including interference terms. *)
LGGXXXX2gg[LGGXX_, LGtGXX_, LGXGX_, LGXtGX_] :=
  CA*CF*s^2*(
    -4*mDM^4*(720*LGGXX^2 + 360*LGGXX*LGXGX
      + 45*(4*LGtGXX + LGXtGX)^2 + 73*LGXGX^2)
    + 12*mDM^2*s*(80*LGGXX^2 + 40*LGGXX*LGXGX
      + 5*(4*LGtGXX + LGXtGX)^2 + 3*LGXGX^2)
    - s^2*(240*LGGXX^2 + 120*LGGXX*LGXGX
      + 15*(4*LGtGXX + LGXtGX)^2 + 17*LGXGX^2)
  )/(2160*Pi*mDM^4*(2*mDM^2 - s));

(* -- XX2AA -- *)

(* arguments: LFFXX, LFtFXX, LFXFX, LFXtFX *)
(* Complete gmcXX2AA saved Output from Check.nb, including interference terms. *)
LFFXXXX2AA[LFFXX_, LFtFXX_, LFXFX_, LFXtFX_] :=
  s^2*(
    -4*mDM^4*(720*LFFXX^2 + 360*LFFXX*LFXFX
      + 45*(4*LFtFXX + LFXtFX)^2 + 73*LFXFX^2)
    + 12*mDM^2*s*(80*LFFXX^2 + 40*LFFXX*LFXFX
      + 5*(4*LFtFXX + LFXtFX)^2 + 3*LFXFX^2)
    - s^2*(240*LFFXX^2 + 120*LFFXX*LFXFX
      + 15*(4*LFtFXX + LFXtFX)^2 + 17*LFXFX^2)
  )/(4320*Pi*mDM^4*(2*mDM^2 - s));

(* === Chi: 12 operator-specific functions === *)
(* Projections recomputed from original Result files; other couplings are zero. *)
(* Conjugates are retained; independent flavor couplings are not identified. *)
(* mchi and mchia are both replaced by global mDM. s, CA, CF remain global. *)

(* -- chichi2didi: 5 functions -- *)

(* LdchiSLRchichi2didi; arguments: md, LdchiSLR1x1 *)
LdchiSLRchichi2didi[md_, LdchiSLR1x1_] :=
  (CA*Sqrt[1 - (4*md^2)/s]*(-(LdchiSLR1x1^2*(2*md^2 - s)*(-2*mDM^2 + s)) + 
   8*LdchiSLR1x1*md^2*mDM^2*Conjugate[LdchiSLR1x1] - (2*md^2 - s)*(-2*mDM^2 + s)*
    Conjugate[LdchiSLR1x1]^2))/(64*Pi*(-2*mDM^2 + s));

(* LdchiSRRchichi2didi; arguments: md, LdchiSRR1x1 *)
LdchiSRRchichi2didi[md_, LdchiSRR1x1_] :=
  (CA*Sqrt[1 - (4*md^2)/s]*(-(LdchiSRR1x1^2*(2*md^2 - s)*(-2*mDM^2 + s)) + 
   8*LdchiSRR1x1*md^2*mDM^2*Conjugate[LdchiSRR1x1] - (2*md^2 - s)*(-2*mDM^2 + s)*
    Conjugate[LdchiSRR1x1]^2))/(64*Pi*(-2*mDM^2 + s));

(* LdchiVLRchichi2didi; arguments: md, LdchiVLR1x1 *)
LdchiVLRchichi2didi[md_, LdchiVLR1x1_] :=
  (CA*LdchiVLR1x1^2*Sqrt[1 - (4*md^2)/s]*(md^2*(4*mDM^2 - s) + s*(-mDM^2 + s)))/(48*Pi*(-2*mDM^2 + s));

(* LdchiVRRchichi2didi; arguments: md, LdchiVRR1x1 *)
LdchiVRRchichi2didi[md_, LdchiVRR1x1_] :=
  (CA*LdchiVRR1x1^2*Sqrt[1 - (4*md^2)/s]*(md^2*(4*mDM^2 - s) + s*(-mDM^2 + s)))/(48*Pi*(-2*mDM^2 + s));

(* LdchiTRRchichi2didi; arguments: md, LdchiTRR1x1 *)
LdchiTRRchichi2didi[md_, LdchiTRR1x1_] :=
  (CA*Sqrt[1 - (4*md^2)/s]*(LdchiTRR1x1^2*(2*md^2 + s)*(2*mDM^2 + s) + 
   72*LdchiTRR1x1*md^2*mDM^2*Conjugate[LdchiTRR1x1] + (2*md^2 + s)*(2*mDM^2 + s)*
    Conjugate[LdchiTRR1x1]^2))/(12*Pi*(-2*mDM^2 + s));

(* -- chichi2didj: 5 functions -- *)

(* LdchiSLRchichi2didj; arguments: md, ms, LdchiSLR1x2, LdchiSLR2x1 *)
LdchiSLRchichi2didj[md_, ms_, LdchiSLR1x2_, LdchiSLR2x1_] :=
  (CA*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
  (LdchiSLR1x2^2*(2*mDM^2 - s)*(md^2 + ms^2 - s) + 8*LdchiSLR1x2*md*mDM^2*ms*
    Conjugate[LdchiSLR2x1] + (2*mDM^2 - s)*(md^2 + ms^2 - s)*Conjugate[LdchiSLR2x1]^2))/
 (64*Pi*(-2*mDM^2 + s));

(* LdchiSRRchichi2didj; arguments: md, ms, LdchiSRR1x2, LdchiSRR2x1 *)
LdchiSRRchichi2didj[md_, ms_, LdchiSRR1x2_, LdchiSRR2x1_] :=
  (CA*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
  (LdchiSRR1x2^2*(2*mDM^2 - s)*(md^2 + ms^2 - s) + 8*LdchiSRR1x2*md*mDM^2*ms*
    Conjugate[LdchiSRR2x1] + (2*mDM^2 - s)*(md^2 + ms^2 - s)*Conjugate[LdchiSRR2x1]^2))/
 (64*Pi*(-2*mDM^2 + s));

(* LdchiVLRchichi2didj; arguments: md, ms, LdchiVLR1x2 *)
LdchiVLRchichi2didj[md_, ms_, LdchiVLR1x2_] :=
  -(CA*LdchiVLR1x2^2*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
   (md^4*(2*mDM^2 + s) + md^2*(s*(-2*ms^2 + s) - 4*mDM^2*(ms^2 + s)) + 
    (ms^2 - s)*(2*mDM^2*(ms^2 - s) + s*(ms^2 + 2*s))))/(96*Pi*s*(-2*mDM^2 + s));

(* LdchiVRRchichi2didj; arguments: md, ms, LdchiVRR1x2 *)
LdchiVRRchichi2didj[md_, ms_, LdchiVRR1x2_] :=
  -(CA*LdchiVRR1x2^2*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
   (md^4*(2*mDM^2 + s) + md^2*(s*(-2*ms^2 + s) - 4*mDM^2*(ms^2 + s)) + 
    (ms^2 - s)*(2*mDM^2*(ms^2 - s) + s*(ms^2 + 2*s))))/(96*Pi*s*(-2*mDM^2 + s));

(* LdchiTRRchichi2didj; arguments: md, ms, LdchiTRR1x2, LdchiTRR2x1 *)
LdchiTRRchichi2didj[md_, ms_, LdchiTRR1x2_, LdchiTRR2x1_] :=
  (CA*Sqrt[1 - (md - ms)^2/s]*Sqrt[1 - (md + ms)^2/s]*
  (LdchiTRR1x2^2*(2*mDM^2 + s)*(-2*md^4 - 2*ms^4 + ms^2*s + s^2 + md^2*(4*ms^2 + s)) + 
   72*LdchiTRR1x2*md*mDM^2*ms*s*Conjugate[LdchiTRR2x1] + 
   (2*mDM^2 + s)*(-2*md^4 - 2*ms^4 + ms^2*s + s^2 + md^2*(4*ms^2 + s))*Conjugate[LdchiTRR2x1]^2))/
 (12*Pi*s*(-2*mDM^2 + s));

(* -- chichi2gg: 1 function -- *)

(* LGGchichichi2gg; arguments: LGGchi, LGtGchi *)
LGGchichichi2gg[LGGchi_, LGtGchi_] :=
  (CA*CF*(LGGchi^2 + LGtGchi^2)*s^2)/(4*Pi);

(* -- chichi2AA: 1 function -- *)

(* LFFchichichi2AA; arguments: LFFchi, LFtFchi *)
LFFchichichi2AA[LFFchi_, LFtFchi_] :=
  ((LFFchi^2 + LFtFchi^2)*s^2)/(8*Pi);

